Co-guiding for Multi-intent Spoken Language Understanding

Recent graph-based models for multi-intent SLU have obtained promising results through modeling the guidance from the prediction of intents to the decoding of slot filling. However, existing methods (1) only model the unidirectional guidance from intent to slot, while there are bidirectional inter-correlations between intent and slot; (2) adopt homogeneous graphs to model the interactions between the slot semantics nodes and intent label nodes, which limit the performance. In this paper, we propose a novel model termed Co-guiding Net, which implements a two-stage framework achieving the mutual guidances between the two tasks. In the first stage, the initial estimated labels of both tasks are produced, and then they are leveraged in the second stage to model the mutual guidances. Specifically, we propose two heterogeneous graph attention networks working on the proposed two heterogeneous semantics label graphs, which effectively represent the relations among the semantics nodes and label nodes. Besides, we further propose Co-guiding-SCL Net, which exploits the single-task and dual-task semantics contrastive relations. For the first stage, we propose single-task supervised contrastive learning, and for the second stage, we propose co-guiding supervised contrastive learning, which considers the two tasks' mutual guidances in the contrastive learning procedure. Experiment results on multi-intent SLU show that our model outperforms existing models by a large margin, obtaining a relative improvement of 21.3% over the previous best model on MixATIS dataset in overall accuracy. We also evaluate our model on the zero-shot cross-lingual scenario and the results show that our model can relatively improve the state-of-the-art model by 33.5% on average in terms of overall accuracy for the total 9 languages.

==> ablat_scl.py <==
# -*- coding: utf-8 -*-

 
name_list = ['MixATIS', 'MixSNIPS']



#52.4  88.3   82.3

import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
labels=['Overall Acc', 'Slot F1', 'Intent Acc']
data = pd.DataFrame({'Full Model': [54.0, 89.1, 84.2], 'w/o ST-SCL': [53.2,88.8,83.6], \
    'w/o CG-SCL': [52.9, 88.6, 83.2]},
                    index=labels)

x = np.arange(len(labels))
x = np.array([5,10, 15])  # the label locations
width = 1.5  # the width of the bars

fig, ax = plt.subplots(figsize=(6,4))
rects1 = ax.bar(x - width, data['Full Model'], width, label='Full Model', fc = 'coral', edgecolor = 'black')
rects2 = ax.bar(x , data['w/o ST-SCL'], width, label='w/o ST-SCL', fc = 'lightskyblue',edgecolor='black', hatch='.')
rects3 = ax.bar(x + width, data['w/o CG-SCL'], width, label='w/o CG-SCL', fc = 'lightgrey',edgecolor='black', hatch='//')
# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('%')
#ax.set_title('Scores by group and gender')
ax.set_xticks(x)
ax.set(ylim=(50, 93))
ax.set_xticklabels(labels)
ax.legend(fontsize='medium', loc = 'upper left')

def autolabel(rects):
    """Attach a text label above each bar in *rects*, displaying its height."""
    for rect in rects:
        height = rect.get_height()
        ax.annotate('{}'.format(height),
                    xy=(rect.get_x() + rect.get_width() / 2, height),
                    xytext=(0, 2),  # 3 points vertical offset
                    textcoords="offset points",
                    ha='center', va='bottom')


autolabel(rects1)
autolabel(rects2)
autolabel(rects3)


#fig.tight_layout()

#plt.show()
plt.savefig('ablat_scl.png', dpi=400)

'''
width= 1
for i in range(len(x)):
    x[i] = x[i] - 2.5 * width 
plt.bar(x, num_list1, width=width, label='ReLa-Net',fc = 'g')

for i in range(len(x)):
    x[i] = x[i] + width
plt.bar(x, num_list2, width=width, label='GL-GIN',fc = 'yellowgreen')


for i in range(len(x)):
    x[i] = x[i] + width
plt.bar(x, num_list3, width=width, label='AGIF',fc = 'dodgerblue')

for i in range(len(x)):
    x[i] = x[i] + width
plt.bar(x, num_list4, width=width, label='RoBERTa+AGIF',fc = 'royalblue')

for i in range(len(x)):
    x[i] = x[i] + width
plt.bar(x, num_list5, width=width, label='RoBERTa+GL-GIN',fc = 'coral')

for i in range(len(x)):
    x[i] = x[i] + width
plt.bar(x, num_list6, width=width, label='RoBERTa+ReLa-Net',fc = 'r')

ax.set_ylabel('Scores')
ax.set_title('Scores by group and gender')
ax.set_xticks(x)
ax.set(ylim=(300, 370))
ax.set_xticklabels(labels)

plt.legend()
plt.show()
plt.savefig('roberta.png', dpi=400)

'''


==> ablat_scl_loss.py <==
# -*- coding: utf-8 -*-

 
name_list = ['MixATIS', 'MixSNIPS']



#52.4  88.3   82.3

import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
labels=['Overall Acc', 'Slot F1', 'Intent Acc']
data = pd.DataFrame({'Full Model': [54.0, 89.1, 84.2], 'w/o IntentSCL': [52.6,88.9,82.5], \
    'w/o SlotSCL': [52.9, 88.5, 83.8],},
                    index=labels)

x = np.arange(len(labels))
x = np.array([5,10, 15])  # the label locations
width = 1.5  # the width of the bars

fig, ax = plt.subplots(figsize=(6,4))
rects1 = ax.bar(x - width, data['Full Model'], width, label='Full Model', fc = 'coral', edgecolor = 'black')
rects2 = ax.bar(x , data['w/o IntentSCL'], width, label='w/o IntentSCL', fc = 'lightcyan',edgecolor='black', hatch='o')
rects3 = ax.bar(x + width, data['w/o SlotSCL'], width, label='w/o SlotSCL', fc = 'beige',edgecolor='black', hatch='\\')
# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('%')
#ax.set_title('Scores by group and gender')
ax.set_xticks(x)
ax.set(ylim=(50, 93))
ax.set_xticklabels(labels)
ax.legend(fontsize='medium', loc = 'upper left')

def autolabel(rects):
    """Attach a text label above each bar in *rects*, displaying its height."""
    for rect in rects:
        height = rect.get_height()
        ax.annotate('{}'.format(height),
                    xy=(rect.get_x() + rect.get_width() / 2, height),
                    xytext=(0, 2),  # 3 points vertical offset
                    textcoords="offset points",
                    ha='center', va='bottom')


autolabel(rects1)
autolabel(rects2)
autolabel(rects3)


#fig.tight_layout()

#plt.show()
plt.savefig('ablat_scl_loss.png', dpi=400)

'''
width= 1
for i in range(len(x)):
    x[i] = x[i] - 2.5 * width 
plt.bar(x, num_list1, width=width, label='ReLa-Net',fc = 'g')

for i in range(len(x)):
    x[i] = x[i] + width
plt.bar(x, num_list2, width=width, label='GL-GIN',fc = 'yellowgreen')


for i in range(len(x)):
    x[i] = x[i] + width
plt.bar(x, num_list3, width=width, label='AGIF',fc = 'dodgerblue')

for i in range(len(x)):
    x[i] = x[i] + width
plt.bar(x, num_list4, width=width, label='RoBERTa+AGIF',fc = 'royalblue')

for i in range(len(x)):
    x[i] = x[i] + width
plt.bar(x, num_list5, width=width, label='RoBERTa+GL-GIN',fc = 'coral')

for i in range(len(x)):
    x[i] = x[i] + width
plt.bar(x, num_list6, width=width, label='RoBERTa+ReLa-Net',fc = 'r')

ax.set_ylabel('Scores')
ax.set_title('Scores by group and gender')
ax.set_xticks(x)
ax.set(ylim=(300, 370))
ax.set_xticklabels(labels)

plt.legend()
plt.show()
plt.savefig('roberta.png', dpi=400)

'''


==> broken_bar.py <==
# -*- encoding: utf-8 -*-
'''
@File    :   broken_plot.py
@Time    :   2022/06/07 21:59:01
@Author  :   QinHsiu
@Version :   1.0
@Contact :   QinHsiu@github.com
'''

# here put the import lib
import matplotlib.pyplot as plt
import matplotlib as mpl
import numpy as np
import matplotlib

def cm2inch(a,b):
    return a/2.54,b/2.54

def plot_broken(ax1,ax2):
    #绘制断裂处的标记
    d = .85  #设置倾斜度
    kwargs = dict(marker=[(-1, -d), (1, d)], markersize=5,
    linestyle='none', color='k', mec='k', mew=1, clip_on=False)
    ax2.plot([0, 1], [0, 0],transform=ax2.transAxes, **kwargs)
    ax1.plot([0, 1], [1, 1], transform=ax1.transAxes, **kwargs)
    ax2.spines['bottom'].set_visible(False)#关闭子图2中底部脊
    ax1.spines['top'].set_visible(False)##关闭子图1中顶部脊
    ax2.set_xticks([])

def pl_broken(x,y,para_name,label_name,save_name):
    size1 = 20
    # matplotlib.use('PDF')
    plt.rcParams['font.family'] = ['Times New Roman']  # 因为图中有中文避免中文显示乱码
    # # plt.rcParams['figure.figsize'] = (8, 6)
    plt.rcParams['font.size'] = 20
    plt.rcParams['ps.useafm'] = True
    plt.rcParams['pdf.use14corefonts'] = True
    plt.rcParams['text.usetex'] = True

    # 构造fig,ax
    fig = plt.figure(figsize=(cm2inch(19, 15)))
    ax1 = fig.add_axes([0.15, 0.15, 0.8, 0.35])
    ax2 = fig.add_axes([0.15, 0.55, 0.8, 0.35])
    width=range(len(x))
    ax1.plot(width, y[2], c="gray", marker="s", label="Toys")
    ax1.plot(width, y[1],c="orange",marker="D",label="Beauty")
    ax1.plot(width, y[0], c="m", label="Sports", marker="o")
    ax2.plot(width, y[3], c="c", marker="p", label="ML-1M")
    ax2.plot(width, y[2], c="gray", marker="s", label="Toys")
    ax2.plot(width, y[1],c="orange",marker="D",label="Beauty")
    ax2.plot(width, y[0], c="m", label="Sports", marker="o")

    if label_name==r"HR@20":
        ax1.set_ylim(0.05, 0.15)
        ax2.set_ylim(0.3, 0.48)
        ax1.set_yticks(np.arange(0.05,0.175,0.025),weight="bold")
        ax2.set_yticks(np.arange(0.300, 0.48, 0.042),weight="bold")
        ax1.set_xticks(width,x,weight="bold")
        plt.legend(loc=(0.03, -0.2))  # drop
    else:
        ax1.set_ylim(0.025, 0.076)
        ax2.set_ylim(0.175, 0.235)  # drop
        ax1.set_yticks(np.arange(0.025, 0.076, 0.015))
        ax2.set_yticks(np.arange(0.175, 0.235, 0.015))  # drop
        ax1.set_xticks(width, x)
        plt.legend(loc=(0.03, -0.18))  # beta



    plot_broken(ax1, ax2)
    ax1.set_xlabel(para_name,weight="bold")
    # ax2.set_ylabel(r'%s'%label_name,weight="bold")  # 空格调节令ylabel居中
    plt.savefig(r'f_%s.png'%save_name, dpi=600)



def bar_broken(x, y, y1, y2, y3,y4, save_name, loc, x_label, y_label, y_value=None):
    # matplotlib.use('PDF')
    plt.rcParams['font.family'] = ['Times New Roman']  # 因为图中有中文避免中文显示乱码
    plt.rcParams['figure.figsize'] = (8, 6)
    plt.rcParams['font.size'] = 20
    plt.rcParams['ps.useafm'] = True
    plt.rcParams['pdf.use14corefonts'] = True
    plt.rcParams['text.usetex'] = True
    # wheat
    # palette = ["pink", "#ffeda0", "#9ecae1","bisque"]
    palette = ["bisque", "#ffeda0", "pink", "#9ecae1","orange"]
    type = 0
    x = [1.8 * i for i in range(len(x))]

    fig = plt.figure(figsize=(cm2inch(19, 15)))
    ax1 = fig.add_axes([0.15, 0.15, 0.8, 0.35])
    ax2 = fig.add_axes([0.15, 0.55, 0.8, 0.35])

    if type == 1:
        x_2 = [i for i in x]
        plt.bar(x_2, y3,
                width=0.4,
                color=palette[3],
                label=y_label[3]
                , hatch="\\\\")
        # 填充形状

        x_1 = [i for i in x]
        plt.bar(x_1, y2,
                width=0.4,
                color=palette[2],
                label=y_label[2]
                , hatch="/")
        # 填充形状

        x_ = [i for i in x]
        plt.bar(x_, y1,
                width=0.4,
                color=palette[1],
                label=y_label[1]
                , hatch=".")
        # 填充形状

        plt.bar(x, y,
                width=0.4,
                color=palette[0],
                label=y_label[0]
                , hatch="//")

    else:
        ax1.bar(x, y,
                width=0.2,
                color=palette[0],
                label=y_label[0]
                , hatch="//")

        x_ = [i + 0.2 for i in x]
        ax1.bar(x_, y1,
                width=0.2,
                color=palette[1],
                label=y_label[1]
                , hatch=".")

        x_1 = [i + 0.2 for i in x_]
        ax1.bar(x_1, y2,
                width=0.2,
                color=palette[2],
                label=y_label[2]
                , hatch="/")

        x_2 = [i + 0.2 for i in x_1]
        ax1.bar(x_2, y3,
                width=0.2,
                color=palette[3],
                label=y_label[3]
                , hatch="\\\\")
        x_3 = [i + 0.2 for i in x_2]
        ax1.bar(x_3, y4,
                width=0.2,
                color=palette[4],
                label=y_label[4]
                , hatch="-")

        ax2.bar(x, y,
                width=0.2,
                color=palette[0],
                label=y_label[0]
                , hatch="//")


        ax2.bar(x_, y1,
                width=0.2,
                color=palette[1],
                label=y_label[1]
                , hatch=".")


        ax2.bar(x_1, y2,
                width=0.2,
                color=palette[2],
                label=y_label[2]
                , hatch="/")


        ax2.bar(x_2, y3,
                width=0.2,
                color=palette[3],
                label=y_label[3]
                , hatch="\\\\")

        ax2.bar(x_3, y4,
                width=0.2,
                color=palette[4],
                label=y_label[4]
                , hatch="-")
        ax1.set_xticks([i + 0.5 for i in x], x_label, fontproperties='Times New Roman', size=20, weight='bold')
        plot_broken(ax1, ax2)


        if y_value=="HR@20":
            ax1.set_ylim(0.01, 0.15)
            ax2.set_ylim(0.3, 0.48)
            ax1.set_yticks(np.arange(0.01,0.15,0.025),weight="bold")
            ax2.set_yticks(np.arange(0.300, 0.48, 0.042),weight="bold")
            plt.legend(loc=(0, -0.1))
        else:
            ax1.set_ylim(0.005, 0.07)
            ax2.set_ylim(0.08, 0.25)
            ax1.set_yticks(np.arange(0.008, 0.07, 0.025), weight="bold")
            ax2.set_yticks(np.arange(0.08, 0.25, 0.042), weight="bold")
            plt.legend(loc=(0, -0.1))



    plt.savefig(save_name+".png")


def split(l):
    temp=[[],[],[],[],[]]
    for i in l:
        for k in range(len(i)):
            temp[k].append(i[k])
    return temp



if __name__ == '__main__':
    dropout_r=[0.1,0.2,0.3,0.4,0.5]
    # HR@20
    y_1_d=[[0.0705,0.0738,0.0765,0.0775,0.0794],[0.1171,0.1260,0.1289,0.1302,0.1289],[0.1219,0.1269,0.1307,0.1344,0.1368],[0.4518,0.4389,0.4260,0.3985,0.3846]]
    # NDCG@20
    y_2_d=[[0.0347,0.0359,0.0380,0.0382,0.0393],[0.0614,0.0648,0.0669,0.0672,0.0663],[0.0666,0.0695,0.0716,0.0735,0.0736],[0.2297,0.2207,0.2124,0.1920,0.1802]]
    pl_broken(dropout_r, y_2_d, para_name='Dropout Rate', label_name=r"NDCG@20", save_name="drop_n")

    x_=["Sports","Beauty","Toys","ML-1M"]
    y_=["w/o M","w/o F","w/o S","w/o U","Original"]
    HR=[[0.0411,0.0786,0.0788,0.0782,0.0794],[0.0752,0.1290,0.1292,0.1318,0.1298],[0.0635,0.1367,0.1343,0.1366,0.1368],[0.1379,0.4315,0.4513,0.4455,0.4518]]
    NDCG=[[0.0205,0.0384,0.0390,0.0389,0.0393],[0.0378,0.0667,0.0661,0.0679,0.0663],[0.0366,0.0738,0.0720,0.0733,0.0736],[0.0668,0.2157,0.2274,0.2272,0.2297]]

    HR=split(HR)
    NDCG=split(NDCG)
    bar_broken(x_,HR[0],HR[1],HR[2],HR[3],HR[4],"HR_ablation","lower right",x_,y_,"HR@20")


